Retroactive Parametrized Monitoring

In online monitoring, we first synthesize a monitor from a formal specification, which later runs in tandem with the system under study, incrementally receiving its progress and evolving with the system. In offline monitoring the trace is logged as the system progresses to later do post-mortem analysis after the system has finished executing. In this paper we propose retroactive dynamic parametrization, a technique that allows a monitor to revisit the past log as it progresses, while still executing in an online manner. This feature allows new monitors to be incorporated into a running system and to revisit the past for particular behaviors based on new information discovered. Retroactive parametrization also allows a monitor to lazily ignore events and revisit and process them later, when it discovers that it should have followed those events. We showcase the use of retroactive dynamic parametrization to monitor denial of service attacks on a network using network logs.

==> src/specs/src/makeall.py <==
#!/usr/bin/python3
from pathlib import Path
import os
import sys
import subprocess

def tolatex(fname):
    if os.path.splitext(fname)[1] == ".hlola":
        spectype = "lola"
    else:
        spectype = "striver"
    outfile = "/Users/felipe.gorostiaga/Documents/ares/papers/2023-RetroactiveRV/src/specs/autogen/" + spectype + "/" + os.path.splitext(fname)[0] + ".tex"
    with open(outfile, 'w') as outf:
        with open(fname, 'r') as inf:
            if spectype == "lola":
                highlighter = "/Users/felipe.gorostiaga/Documents/HLola/frontend/latex_highlighter/latex_highlighter"
            else:
                highlighter = "/Users/felipe.gorostiaga/work/HStriver/frontend/latex_highlighter/latex_highlighter"
            subprocess.Popen([highlighter], stdin=inf, stdout=outf)

specfiles = map(Path,sys.argv[1:])

for f in specfiles:
    tolatex(f)

